Seeding the Initial Population of Multi-Objective Evolutionary Algorithms: A Computational Study

Most experimental studies initialize the population of evolutionary algorithms with random genotypes. In practice, however, optimizers are typically seeded with good candidate solutions either previously known or created according to some problem-specific method. This "seeding" has been studied extensively for single-objective problems. For multi-objective problems, however, very little literature is available on the approaches to seeding and their individual benefits and disadvantages. In this article, we are trying to narrow this gap via a comprehensive computational study on common real-valued test functions. We investigate the effect of two seeding techniques for five algorithms on 48 optimization problems with 2, 3, 4, 6, and 8 objectives. We observe that some functions (e.g., DTLZ4 and the LZ family) benefit significantly from seeding, while others (e.g., WFG) profit less. The advantage of seeding also depends on the examined algorithm.

==> preprocess.cc <==
#include <iostream>
#include <sstream>
#include <iomanip>
#include <locale>
#include <vector>
#include <fstream>
#include <iterator>
#include <string>
#include <stdexcept>
#include <cmath>
#include <set>
#include <vector>
#include <map>
#include <deque>
#include <list>
#include <sys/time.h>
#include <sys/stat.h>

#include <dirent.h>

#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <time.h>

using namespace std;


#define Pn cout<<endl;
#define Pr(x) cout<<#x"="<<(x)<<" ";
#define Prn(x) cout<<#x"="<<(x)<<endl;
#define Prt(x) cout<<#x"="<<(x?"true":"false")<<" ";
#define Prtn(x) cout<<#x"="<<(x?"true":"false")<<" "<<endl;

#define PB push_back
#define ALL(x) (x).begin(), (x).end()
#define RALL(x) (x).rbegin(), (x).rend()
#define SORT(x) stable_sort(ALL(x))
#define SUM(x) accumulate(ALL(x),0)
#define COUNT(x,y) count(ALL(x),y)

#define RND(n) ((int)((double)(n) * rand()/(RAND_MAX+1.0)))

#define FOR(i,a,b) for(int i=(a);i<=(b);++i)
#define FORD(i,a,b) for(int i=(a);i>=(b);--i)
#define REP(i,n) for(int i=0;i<(n);++i)
#define VAR(v,x) __typeof(x) v=x
#define FOREACH(i,c) for(VAR(i,(c).begin());i!=(c).end();++i)
#define FOREACHr(i,c) for(VAR(i,(c).rbegin());i!=(c).rend();++i)
#define PRINT(c) copy(c.begin(), c.end(), ostream_iterator<string>(cout, " "));
#define MAX(a,b)(a<b ? b: a)
#define MIN(a,b)(a<b ? a: b)


template<class T> string toSTR(const T& x, int length=1) { ostringstream str; str<<setfill('0')<<setw(length)<<x; return str.str(); }


string algs[5] = {"BFNW","IBEA","NSGAII","SMSEMOA","SPEA2"};


bool FileExists(string strFilename) {
    struct stat stFileInfo;
    bool blnReturn;
    int intStat;
    
    // Attempt to get the file attributes
    intStat = stat(strFilename.c_str(),&stFileInfo);
    if(intStat == 0) {
        // We were able to get the file attributes
        // so the file obviously exists.
        blnReturn = true;
    } else {
        // We were not able to get the file attributes.
        // This may mean that we don't have permission to
        // access the folder which contains this file. If you
        // need to do that level of checking, lookup the
        // return values of stat which will give you
        // more details on why stat failed.
        blnReturn = false;
    }
    
    return(blnReturn);
}

void process(string orgdir, string seeddir, int shift, string alg, string fun){
	string line;
    vector<pair<int,double> > d1,d2;

    string f2="results/"+seeddir+"/csv/"+alg+"-"+fun+".csv";
    if(!FileExists(f2)) { cout<<"no "<<f2<<endl; return; }
    ifstream in2(f2.c_str());
    getline(in2,line);
	while ((getline(in2,line))&&(!line.empty())) {
        stringstream ss; ss<<line;
        int time;
        double eps;
        char ch;
        ss>>time>>ch>>eps;
        d2.push_back(make_pair(time+shift,eps));
	}
    in2.close();
    
    string f1="results/"+orgdir+"/csv/"+alg+"-"+fun+".csv";
    if(!FileExists(f1)) { cout<<"no "<<f1<<endl; return; }
    cout<<"handle "<<f1<<endl;
    ifstream in1(f1.c_str());
    getline(in1,line);
	while ((getline(in1,line))&&(!line.empty())) {
        //        cout<<line<<endl;
        stringstream ss; ss<<line;
        int time;
        double eps;
        char ch;
        ss>>time>>ch>>eps;
//        Pr(time); Pr(eps); Pn;
        if(time>=shift) d1.push_back(make_pair(time,eps));
	}
    in1.close();
    

    
    string f3="results/"+seeddir+"/csv/"+alg+"-"+fun+".area.csv";
    ofstream out(f3.c_str());
    out<<"time,eps"<<endl;
    FOREACH(x,d1) out<<x->first<<","<<x->second<<endl;
    FOREACHr(x,d2) out<<x->first<<","<<x->second<<endl;
    
}


main() {
    REP(a,5) {
        FOR(f,1,6) process("130306wfglzzdtNoSeedINTERMINDICATORS1000000","130308wfglzzdtCACSeedINTERMINDICATORS1000000",10000,algs[a],"ZDT"+toSTR(f));
        FOR(f,1,9) {
            process("130306wfglzzdtNoSeedINTERMINDICATORS1000000","130308wfglzzdtCACSeedINTERMINDICATORS1000000",10000,algs[a],"WFG"+toSTR(f)+"_2D");
            process("130306wfglzzdtNoSeedINTERMINDICATORS1000000","130308wfglzzdtCACSeedINTERMINDICATORS1000000",10000,algs[a],"WFG"+toSTR(f)+"_3D");
            process("130306wfglzzdtNoSeedINTERMINDICATORS1000000","130308wfglzzdtCACSeedINTERMINDICATORS1000000",10000,algs[a],"LZ09_F"+toSTR(f));
        }

        FOR(f,1,6) process("130306wfglzzdtNoSeedINTERMINDICATORS1000000","130306wfglzzdt100x1kSeedINTERMINDICATORS1000000",100000,algs[a],"ZDT"+toSTR(f));
        FOR(f,1,9) {
            process("130306wfglzzdtNoSeedINTERMINDICATORS1000000","130306wfglzzdt100x1kSeedINTERMINDICATORS1000000",100000,algs[a],"WFG"+toSTR(f)+"_2D");
            process("130306wfglzzdtNoSeedINTERMINDICATORS1000000","130306wfglzzdt100x1kSeedINTERMINDICATORS1000000",100000,algs[a],"WFG"+toSTR(f)+"_3D");
            process("130306wfglzzdtNoSeedINTERMINDICATORS1000000","130306wfglzzdt100x1kSeedINTERMINDICATORS1000000",100000,algs[a],"LZ09_F"+toSTR(f));
        }

        FOR(f,1,4) FOR(d,1,4) {
            process("130302allAlgsNoSeedINTERMINDICATORSd2468time1000000","130302allAlgsCornerAndCentreSeedINTERMINDICATORSd2468time1000000",10000,algs[a],"DTLZ"+toSTR(f)+"_"+toSTR(2*d)+"D");
            process("130302allAlgsNoSeedINTERMINDICATORSd2468time1000000","130305allAlgsLinComb100x1kSeedINTERMINDICATORSd2468time1000000",100000,algs[a],"DTLZ"+toSTR(f)+"_"+toSTR(2*d)+"D");
        }
    }
}

